Measurement of the underground atmospheric muon charge ratio using the MINOS Near Detector

The magnetized MINOS Near Detector, at a depth of 225 meters of water equivalent (mwe), is used to measure the atmospheric muon charge ratio. The ratio of observed positive to negative atmospheric muon rates, using 301 days of data, is measured to be 1.266+/-0.001(stat.)+0.015/-0.014(syst.). This measurement is consistent with previous results from other shallow underground detectors, and is 0.108+/-0.019(stat. + syst.) lower than the measurement at the functionally identical MINOS Far Detector at a depth of 2070 mwe. This increase in charge ratio as a function of depth is consistent with an increase in the fraction of muons arising from kaon decay for increasing muon surface energies.

==> compile.sh <==
  latex chargeratio.tex
  bibtex chargeratio
  latex chargeratio.tex
  latex chargeratio.tex
dvips -t letter -o chargeratio.ps chargeratio.dvi 
ps2pdf chargeratio.ps
rm chargeratio.log
rm chargeratio.dvi
rm chargeratio.blg
rm chargeratio.aux
rm chargeratio.ps

